Are stress-free membranes really 'tensionless'?

In recent years it has been argued that the tension parameter driving the fluctuations of fluid membranes, differs from the imposed lateral stress, the 'frame tension'. In particular, stress-free membranes were predicted to have a residual fluctuation tension. In the present paper, this argument is reconsidered and shown to be inherently inconsistent -- in the sense that a linearized theory, the Monge model, is used to predict a nonlinear effect. Furthermore, numerical simulations of one-dimensional stiff membranes are presented which clearly demonstrate, first, that the internal 'intrinsic' stress in membranes indeed differs from the frame tension as conjectured, but second, that the fluctuations are nevertheless driven by the frame tension. With this assumption, the predictions of the Monge model agree excellently with the simulation data for stiffness and tension values spanning several orders of magnitude.

==> Figs/width_vs_projection.f <==
	program width_vs_projection

	real*8 t,x,y
        integer n, nmax
	real*8 tmin, tmax
	real*8 t0, alpha, rn
c
	read*, tmin, tmax, nmax
c	
	rn = 1./float(nmax-1)
	alpha = log(tmax/tmin)*rn
	t0 = tmin*exp(-alpha)
c
	do n = 1,nmax
	  t = t0*exp(alpha*float(n))
          xx = 3./t*(cosh(t)/sinh(t) - 1./t)
          yy = 15.*(1.+3./t**2-3./t*cosh(t)/sinh(t))/t**2
	  print*, n, t, xx,yy
	end do
c
	end 

